Path Integral for Non-Paraxial Optics

In this paper, we have constructed the Feynman path integral method for non-paraxial optics. This is done by using the mathematical analogy between a non-paraxial optical system and the generalized Schr\"odinger equation deformed by the existence a minimal measurable length. Using this analogy, we investigated the consequences of a minimal length in this optical system. This path integral has been used to obtain instanton solution for such a optical systems. Moreover, the Berry phase of this optical system has been investigated. These results may disclose a new way to use the path integral approach in optics. Furthermore, as such system with an intrinsic minimal length have been studied in quantum gravity, the ultra-focused optical pluses can be used as an optical analog of quantum gravity.

==> plot.cc <==
#include "TMath.h"
#include "TCanvas.h"
#include "TF2.h"
#include "TF1.h"
void Plot() {
   //Draw 2-Dim functions
   // To see the output of this macro, click begin_html <a href="gif/surfaces.gif">here</a> end_html
   //Author: Rene Brun

   TCanvas *c1 = new TCanvas("c1","",200, 10, 700, 500 );

double epsilon = 0.1;
TF1 *f1 = new TF1("f","1/(TMath::Sqrt(8*TMath::Pi()))*TMath::Exp(-(0.6*pow(x,2)-x))*TMath::Exp((pow(0.6,2)/32)*(pow(x,2)-2*x))*TMath::Cos(0.125*0.6*(x*x-2*x))*TMath::Exp(-pow(0.6,-1/2)*x)",-3,3);
TF2 *f2 = new TF2("f","1/(TMath::Sqrt(16*TMath::Pi()))*TMath::Exp(-(y*pow(x,2)-pow(2,1/2)*x))*TMath::Exp(2*(pow(y,2)/32)*(pow(x,2)-pow(2,1/2)*x))*TMath::Cos(2*0.125*y*(x*x-2*x))*TMath::Exp(-pow(y,-1/2)*x)",-1,1,2,10);
TF2 *f3 = new TF2("f","y/(TMath::Sqrt(8*TMath::Pi()))*TMath::Exp(-(0.5*pow(y*x,2)-2*y*x))*TMath::Exp(2*(pow(0.5,2)/32)*(pow(y*x,2)-2*y*x))*TMath::Cos(0.125*(y*y*x*x-2*y*x))*TMath::Exp(-pow(0.5,-1/2)*x)",-5,5,0,5);
   // Draw this function in pad1 with Gouraud shading option
   c1->cd();
   f2->Draw("colz");


}

